Long-Lived Characters, Local Inference: Incremental Memory Maintenance for Game NPCs

A game character should not have to reread its entire life before every conversation. For locally deployed language-model characters, however, revising a few memories can invalidate a long reusable prefix. The resulting preparation cost competes with both foreground dialogue and the maintenance of other characters. This matters especially when dialogue feeds game-defined actions and value judgments: a fluent but incorrect account of who owns an item, or whether a transfer has already happened, can corrupt the input to otherwise deterministic rules. We study incremental memory maintenance for long-lived game NPCs in a quantized Qwen hybrid recurrent-attention model. Our runtime removes superseded attention KV entries, computes replacement records at the true sequence tail, and preserves the continuing recurrent state and unchanged KV. Existing local experiments combine multi-update dialogue replays, fixed-input placement ablations, and attention diagnostics. Independent block composition weakens query-conditioned memory selection without a uniform chunk-initial attention collapse. True-tail updates preserve important current-state and historical bindings across eight scripted maintenance rounds; a placement case recovers the full-refill quantity in three reconstructions, while slot-preserving alternatives repeat a double-subtraction error. Attention-distribution proximity alone does not explain these semantic differences. The results motivate treating a character's inference state as a maintained, history-dependent resource, rather than only a disposable encoding of its latest memory text.

==> anc/README.txt <==
Supporting data for:
Long-Lived Characters, Local Inference:
Incremental Memory Maintenance for Game NPCs
Zimu Xu, University of Bern

plot_data.json: Numerical snapshots used in the attention diagnostics.
performance_data.json: Eight observed update timings for one root, its initial
construction time, and explicitly calibrated rebuild and scaling estimates.
prompt_recovery.json: Excerpts and controls for the frozen-state prompt comparison.

Values are preserved from the working manuscript's numerical snapshots. Absolute
local paths have been replaced with artifact identifiers and the local extraction
root has been removed. Artifact identifiers are provenance labels, not public URLs.

These files support inspection of the reported figures and comparisons. They do
not provide the full game harness, complete prompts, model-state dumps, or a
reproduction of all runtime experiments. Calibrated estimates and extrapolations
must not be read as additional directly measured runs. See the manuscript for
experimental cohorts, scope, and limitations.


==> anc/performance_data.json <==
{
  "source": "runtime/mixed_cognition_maintenance/20260916_014747/stress/memory_blocks/block_runs.json",
  "selected_layout": 2,
  "hardware": "RTX 5090 Laptop GPU",
  "initial_prefix_tokens": 11852,
  "initial_construction_seconds": 10.215634,
  "final_ready_prefix_tokens": 11894,
  "final_suffix_seconds": 0.052950000000000004,
  "rows": [
    {
      "revision": 1,
      "changed_record_tokens": 214,
      "wrapper_tokens": 11,
      "live_prefix_tokens": 11833,
      "maintenance_seconds": 0.338473
    },
    {
      "revision": 2,
      "changed_record_tokens": 284,
      "wrapper_tokens": 11,
      "live_prefix_tokens": 11836,
      "maintenance_seconds": 0.423038
    },
    {
      "revision": 3,
      "changed_record_tokens": 313,
      "wrapper_tokens": 11,
      "live_prefix_tokens": 11848,
      "maintenance_seconds": 0.44536000000000003
    },
    {
      "revision": 4,
      "changed_record_tokens": 324,
      "wrapper_tokens": 11,
      "live_prefix_tokens": 11817,
      "maintenance_seconds": 0.45149700000000004
    },
    {
      "revision": 5,
      "changed_record_tokens": 317,
      "wrapper_tokens": 11,
      "live_prefix_tokens": 11814,
      "maintenance_seconds": 0.447056
    },
    {
      "revision": 6,
      "changed_record_tokens": 301,
      "wrapper_tokens": 11,
      "live_prefix_tokens": 11830,
      "maintenance_seconds": 0.43487200000000004
    },
    {
      "revision": 7,
      "changed_record_tokens": 330,
      "wrapper_tokens": 11,
      "live_prefix_tokens": 11854,
      "maintenance_seconds": 0.45033
    },
    {
      "revision": 8,
      "changed_record_tokens": 362,
      "wrapper_tokens": 11,
      "live_prefix_tokens": 11885,
      "maintenance_seconds": 0.49012599999999995
    }
  ],
  "scope": "Native prefix construction and record-update timings. Revision text generation, response generation, final task suffix, and other roots are excluded. Changed record tokens exclude the 11-token maintenance wrapper; measured time includes it.",
  "model": "OLS affine maintenance-time fit to eight sequential updates of one root; not independent repeats. Fixed-size rebuild curve uses the same root's measured initial construction. Cumulative rebuild estimate scales that measurement by each revision's live prefix length. Beyond the measured token range, the curve is a first-order extrapolation, not a benchmark.",
  "analysis": {
    "slope_seconds_per_token": 0.0009942140140197099,
    "intercept_seconds": 0.1312373419652262,
    "observed_token_range": [
      214,
      362
    ],
    "observed_maintenance_total_seconds": 3.480752,
    "calibrated_rebuild_total_seconds": 81.63974059888626,
    "calibrated_cumulative_speedup": 23.454627218166152,
    "projections": [
      {
        "changed_record_tokens": 300,
        "maintenance_seconds": 0.4295015461711392,
        "speedup": 23.784859661318837
      },
      {
        "changed_record_tokens": 500,
        "maintenance_seconds": 0.6283443489750812,
        "speedup": 16.25801842041414
      },
      {
        "changed_record_tokens": 1000,
        "maintenance_seconds": 1.1254513559849362,
        "speedup": 9.076921846222142
      },
      {
        "changed_record_tokens": 2000,
        "maintenance_seconds": 2.119665370004646,
        "speedup": 4.819456006859049
      }
    ]
  }
}


==> anc/plot_data.json <==
{
  "provenance": {
    "scope": "Existing diagnostics only; no new inference or attention sampling.",
    "attention": "Actual Flash-Attention Q, K and mask; CPU float32 reference softmax. 16 full-attention layers, 24 query heads, mean of the last 8 query tokens. The 48 recurrent layers have no corresponding softmax attention map.",
    "sources": {
      "independent": [
        "artifact:runtime/memory_attention/20260913/attention_summary_window8.json",
        "artifact:runtime/memory_attention/20260913/content_attention.json",
        "artifact:docs/memory-attention-analysis-20260913.md"
      ],
      "tail": [
        "artifact:runtime/memory_attention/current_20260913/summary.json",
        "artifact:docs/memory-attention-maintained-20260913.md"
      ],
      "threeway": [
        "artifact:runtime/fixed_slot_attention/20260916_threeway/summary.json",
        "artifact:runtime/fixed_slot_attention/20260916_threeway/comparisons.json",
        "artifact:docs/fixed-slot-attention-threeway-20260916.md"
      ],
      "semantic_flags": "artifact:docs/fixed-memory-slots-three-error-ablation-20260916.md"
    }
  },
  "independent": {
    "setting": "Same 34 memory groups, same query text, ID-focus probe. Dense refill versus independent group KV reuse; this is not a reproduction of CacheBlend.",
    "target_memory_share_percent": [
      57.374287131685584,
      21.53573384584864
    ],
    "target_body_share_percent": [
      40.56981606590226,
      23.052688184794444
    ],
    "effective_groups": [
      18.314942984082702,
      33.245458921116345
    ],
    "units": [
      "Percent of all memory attention allocated to memory30-34",
      "Percent of memory-body attention allocated to the bodies of memory30-34",
      "exp(entropy) of group attention distribution; maximum 34"
    ]
  },
  "tail": {
    "setting": "Five historical maintenance operations versus refill of the same final 38 groups. Same final logical text, query text and fixed continuation. 19,015-token character context, including 10,894 memory tokens.",
    "probes": [
      "player",
      "focus",
      "response",
      "fact"
    ],
    "memory_attention_percent": {
      "baseline": [
        12.800481880549341,
        29.149136098567396,
        4.249349937890656,
        16.578403301537037
      ],
      "maintained": [
        11.414999316912144,
        26.798331586178392,
        3.89611819118727,
        15.924673460540362
      ]
    },
    "body_attention_percent": {
      "baseline": [
        7.8048378229141235,
        3.2374240458011627,
        1.491729449480772,
        13.044439256191254
      ],
      "maintained": [
        6.965829432010651,
        2.8351247310638428,
        1.4224217273294926,
        12.563997507095337
      ]
    },
    "old_memory32_share_percent": [
      39.40147604689082,
      40.080945309793655
    ],
    "old_memory32": "An unchanged old memory relating the ancient well and Granny Wang's own doorstep; not regenerated during the five maintenance operations.",
    "units": "Four-probe panel: percent of attention over all visible tokens. Old-memory panel: percent within all memory attention at the location-fact probe; these denominators differ."
  },
  "threeway": {
    "setting": "Same final 24 records, record order and suffix for each query. Refill / fresh refill with 10K position spacing / eight-step slot-preserving maintenance with 10K spacing. No tail-append 10K attention data are included.",
    "modes": [
      "dense",
      "fresh_gapped",
      "maintained_gapped"
    ],
    "record_keys": [
      "loc_qingmu_market",
      "red_cord_from_old_book",
      "loc_wangshen_doorstep",
      "memory15",
      "item_warm_pulse_grass",
      "loc_lin_house",
      "memory7",
      "loc_west_hill_herb_slope",
      "npc_lin_uncle",
      "soothing_herb_pouch",
      "memory14",
      "npc_old_wu",
      "item_fake_warding_talisman",
      "npc_wangshen",
      "item_medicine_account_page",
      "memory12",
      "player_yinxu",
      "memory13",
      "npc_granny_he",
      "old_travel_book",
      "npc_peddler_fang",
      "SpiritStone",
      "loc_old_shrine",
      "memory1"
    ],
    "herb_heatmap_masses": {
      "dense": [
        [
          0.008639645762741566,
          0.004321414511650801,
          0.002438560826703906,
          0.005778567399829626,
          0.0023144360166043043,
          0.0022147069685161114,
          0.003210206516087055,
          0.002083044731989503,
          0.001715733204036951,
          0.0019348211353644729,
          0.0026194362435489893,
          0.0010387164074927568,
          0.0018575965659692883,
          0.0015528093790635467,
          0.0015161031624302268,
          0.002235181862488389,
          0.002337680896744132,
          0.0027652427088469267,
          0.0015079212607815862,
          0.0015919323777779937,
          0.001587976817972958,
          0.0017698666779324412,
          0.0013869736576452851,
          0.0034497531596571207
        ],
        [
          0.009806249290704727,
          0.006777302827686071,
          0.004134966526180506,
          0.006230161990970373,
          0.004217139910906553,
          0.0033228525426238775,
          0.004257680382579565,
          0.002232538303360343,
          0.002745945006608963,
          0.0018932218663394451,
          0.002533338963985443,
          0.0016346831107512116,
          0.002290212782099843,
          0.0020029842853546143,
          0.0019468354294076562,
          0.0025983103550970554,
          0.0029939536470919847,
          0.002835867926478386,
          0.0010854392312467098,
          0.001200338825583458,
          0.001434813137166202,
          0.0013727584155276418,
          0.0014279416063800454,
          0.003285930259153247
        ],
        [
          0.005804927553981543,
          0.004839993081986904,
          0.0024841108825057745,
          0.0046750870533287525,
          0.0017631276277825236,
          0.0010783651378005743,
          0.0012025347677990794,
          0.0004644995788112283,
          0.0015506292693316936,
          0.0007318874704651535,
          0.0010521357180550694,
          0.0007661537383683026,
          0.000807786884251982,
          0.000700782926287502,
          0.0009440146968699992,
          0.001073643914423883,
          0.001110778539441526,
          0.0007256823591887951,
          0.0005680232425220311,
          0.0005651738028973341,
          0.0009446516633033752,
          0.0006856469553895295,
          0.000757018628064543,
          0.0013335258699953556
        ],
        [
          0.006023833528161049,
          0.005061571020632982,
          0.0006678085774183273,
          0.002777385525405407,
          0.0015625959495082498,
          0.0009428474004380405,
          0.0006575729348696768,
          0.0003865784965455532,
          0.0006919107981957495,
          0.0003168897528667003,
          0.00039743821253068745,
          0.00023292626428883523,
          0.00019974895985797048,
          0.00017788108380045742,
          0.0002262670750496909,
          0.0005053997738286853,
          0.0012346809962764382,
          0.0006459729629568756,
          0.00023745700309518725,
          0.00024523952743038535,
          0.00017311990086454898,
          0.0003157415194436908,
          0.00035383307840675116,
          0.0005268926033750176
        ],
        [
          0.004460373427718878,
          0.0036766938865184784,
          0.0011062014382332563,
          0.0017793979495763779,
          0.001135319354943931,
          0.0006353750941343606,
          0.00044725151383318007,
          0.0003395474923308939,
          0.0005454532220028341,
          0.00035344981006346643,
          0.0003977016021963209,
          0.00030924484599381685,
          0.0003485202614683658,
          0.0003176797181367874,
          0.00037560772034339607,
          0.0005956141394563019,
          0.0018340102396905422,
          0.0003757750673685223,
          0.00030616906587965786,
          0.00041872204747051,
          0.0002903372223954648,
          0.0005824764375574887,
          0.00044975386117585003,
          0.0004038961778860539
        ],
        [
          0.003925185184925795,
          0.005321860779076815,
          0.001345826662145555,
          0.0026305040810257196,
          0.0015764025738462806,
          0.0008875767234712839,
          0.0003924682969227433,
          0.0003280183009337634,
          0.000905272492673248,
          0.000384344719350338,
          0.0005939982947893441,
          0.0002171731466660276,
          0.0002353733725612983,
          0.00022208345762919635,
          0.00045563187450170517,
          0.0005693978164345026,
          0.0013561990344896913,
          0.00048460610560141504,
          0.00036374409683048725,
          0.00035674707032740116,
          0.00023499997041653842,
          0.0006641351501457393,
          0.0006159680779092014,
          0.0005242605111561716
        ],
        [
          0.005855357740074396,
          0.0040587191469967365,
          0.0012071236269548535,
          0.0024255665484815836,
          0.0011987296165898442,
          0.0004976856871508062,
          0.0005353165906853974,
          0.00020495809440035373,
          0.0004317495331633836,
          0.0003410191275179386,
          0.0005738111212849617,
          0.00027669756673276424,
          0.00019121896184515208,
          0.00038419300108216703,
          0.00090992939658463,
          0.000459282222436741,
          0.0011472029145807028,
          0.0002308980474481359,
          0.00014242941688280553,
          0.00021307372662704438,
          0.00019837038416881114,
          0.0011592359514907002,
          0.00046432585804723203,
          0.0006348244496621192
        ],
        [
          0.0082771647721529,
          0.004127027466893196,
          0.003363444237038493,
          0.001855792012065649,
          0.003059430280700326,
          0.0010533866006880999,
          0.0005869719898328185,
          0.0002937095414381474,
          0.000448982318630442,
          0.0006486336351372302,
          0.001236405922099948,
          0.0001821744372136891,
          0.00023640065046492964,
          0.0005226862267591059,
          0.0024787697475403547,
          0.0004033725999761373,
          0.0010865872027352452,
          0.00039129043580032885,
          0.00035801445483230054,
          0.0002718088508117944,
          0.0005626979982480407,
          0.001047345227561891,
          0.0002917530364356935,
          0.00046585474046878517
        ],
        [
          0.006064418703317642,
          0.006545132026076317,
          0.0033908281475305557,
          0.0012949976371601224,
          0.006487235892564058,
          0.0012910183286294341,
          0.0006009529461152852,
          0.0008721293415874243,
          0.00040209994767792523,
          0.0012460923753678799,
          0.00178534013684839,
          0.0004243350413162261,
          0.0007738381973467767,
          0.0010652869241312146,
          0.001777585013769567,
          0.0010231251362711191,
          0.0023124252911657095,
          0.0008417708449997008,
          0.0004354271513875574,
          0.0004709151107817888,
          0.00031828481587581336,
          0.001141575281508267,
          0.0004624774737749249,
          0.0005524190491996706
        ],
        [
          0.00393150607123971,
          0.007590954657644033,
          0.0020152453798800707,
          0.0022987632546573877,
          0.009821283631026745,
          0.0025883556809276342,
          0.0007985754054971039,
          0.0009425189928151667,
          0.0006387523026205599,
          0.0022776511032134295,
          0.009763249196112156,
          0.0005965819582343102,
          0.0016772918170318007,
          0.0023555520456284285,
          0.0033738657366484404,
          0.0014021233655512333,
          0.0016505997627973557,
          0.0009036954143084586,
          0.0007760291919112206,
          0.0012444962048903108,
          0.0002500214031897485,
          0.004130393732339144,
          0.000796796812210232,
          0.0005251814727671444
        ],
        [
          0.0035845988895744085,
          0.006164887920022011,
          0.007357631344348192,
          0.002678835764527321,
          0.01097534503787756,
          0.0033772981259971857,
          0.0010767470812425017,
          0.001910009770654142,
          0.001995456637814641,
          0.0027475988026708364,
          0.0077892146073281765,
          0.001911059021949768,
          0.0019437497248873115,
          0.003446235554292798,
          0.0063628233037889,
          0.002625066554173827,
          0.006053110118955374,
          0.0014699804596602917,
          0.0010798656148836017,
          0.0025411236565560102,
          0.000655661802738905,
          0.0031004089396446943,
          0.00214437791146338,
          0.0016590772429481149
        ],
        [
          0.0047471062280237675,
          0.0062533034943044186,
          0.004759570118039846,
          0.004477374255657196,
          0.010602682828903198,
          0.0024275006726384163,
          0.0015968754887580872,
          0.001103806309401989,
          0.0022465237416327,
          0.0025035764556378126,
          0.008247802034020424,
          0.0014290619874373078,
          0.0019510324345901608,
          0.002826373092830181,
          0.004524641204625368,
          0.0019676839001476765,
          0.003112136386334896,
          0.0017333299620077014,
          0.0008684986387379467,
          0.0030647553503513336,
          0.0005171436932869256,
          0.0022539591882377863,
          0.0016833144472911954,
          0.0018643480725586414
        ],
        [
          0.0036402482073754072,
          0.005311721935868263,
          0.0025558786001056433,
          0.0034904778003692627,
          0.006300303619354963,
          0.0008577778935432434,
          0.001827323460020125,
          0.0008621541783213615,
          0.0015321375103667378,
          0.0010510405991226435,
          0.0031989607959985733,
          0.0006390723283402622,
          0.0007992255850695074,
          0.0009553873096592724,
          0.0029988661408424377,
          0.0008599934517405927,
          0.001680792192928493,
          0.0007059765048325062,
          0.0006469790241681039,
          0.0011282613268122077,
          0.0002494228247087449,
          0.0009865553583949804,
          0.0009530580136924982,
          0.0010102706728503108
        ],
        [
          0.004049538169056177,
          0.007287284824997187,
          0.0061075096018612385,
          0.004173532593995333,
          0.008726619184017181,
          0.0011775776511058211,
          0.002102747792378068,
          0.001382893300615251,
          0.004616517573595047,
          0.002087394008412957,
          0.008115844801068306,
          0.0008124813321046531,
          0.0024790200404822826,
          0.0020222568418830633,
          0.004397789016366005,
          0.0019569755531847477,
          0.0022337629925459623,
          0.0018295147456228733,
          0.0016065099043771625,
          0.0033939999993890524,
          0.0004913103184662759,
          0.0016030763508751988,
          0.0015783713897690177,
          0.0020986206363886595
        ],
        [
          0.0070056007243692875,
          0.006526683922857046,
          0.007202829699963331,
          0.007393654901534319,
          0.006417871918529272,
          0.0010915764141827822,
          0.0019267029128968716,
          0.0012193740112707019,
          0.004916476085782051,
          0.002527981298044324,
          0.006811963859945536,
          0.0006287760916166008,
          0.0012760298559442163,
          0.001411308185197413,
          0.004000111948698759,
          0.0013384780613705516,
          0.0020170537754893303,
          0.0014914865605533123,
          0.0006420795689336956,
          0.004337009508162737,
          0.0004439131880644709,
          0.002387526910752058,
          0.0011404211400076747,
          0.002771989209577441
        ],
        [
          0.006963349413126707,
          0.0038761005271226168,
          0.002084585605189204,
          0.0038275206461548805,
          0.0021594639401882887,
          0.0011173192178830504,
          0.0016104303067550063,
          0.0006805996526964009,
          0.001222252962179482,
          0.001232603332027793,
          0.0021255461033433676,
          0.0007038622279651463,
          0.0015084021724760532,
          0.0014786795945838094,
          0.001261963159777224,
          0.0009015767718665302,
          0.0018604123033583164,
          0.0019450751133263111,
          0.0007498800405301154,
          0.0013656147057190537,
          0.0007762755849398673,
          0.0015654711751267314,
          0.001060961396433413,
          0.0012093906989321113
        ]
      ],
      "fresh_gapped": [
        [
          0.0054555293172597885,
          0.0030867208261042833,
          0.0011341959470883012,
          0.004498155787587166,
          0.0023699423763900995,
          0.0011869461741298437,
          0.001499180682003498,
          0.001999372849240899,
          0.001808364293538034,
          0.0012229239800944924,
          0.0015821581473574042,
          0.0011877912329509854,
          0.001994070829823613,
          0.0013281457358971238,
          0.002970220521092415,
          0.0038172993808984756,
          0.0017408170970156789,
          0.0018688663840293884,
          0.0018525476334616542,
          0.001676197163760662,
          0.00245892652310431,
          0.003314757952466607,
          0.0014578484697267413,
          0.005860999226570129
        ],
        [
          0.006122825667262077,
          0.0037582386285066605,
          0.0016291245119646192,
          0.005716575775295496,
          0.006765204016119242,
          0.0017117834649980068,
          0.0017584883607923985,
          0.0010276606772094965,
          0.0010978135978803039,
          0.0012518172152340412,
          0.001379864290356636,
          0.0012880013091489673,
          0.0016410959651693702,
          0.0016729634953662753,
          0.002084010047838092,
          0.0014084703288972378,
          0.0009489585063420236,
          0.0013736492255702615,
          0.0028918981552124023,
          0.0010510528227314353,
          0.0014943123096600175,
          0.002686757594347,
          0.0024321158416569233,
          0.005858908873051405
        ],
        [
          0.007912563160061836,
          0.005072758067399263,
          0.0020301085896790028,
          0.00434193667024374,
          0.0013885805383324623,
          0.0007328775827772915,
          0.0024669228587299585,
          0.0010716215474531054,
          0.0009027164778672159,
          0.000771398888900876,
          0.0008067521848715842,
          0.0005593831301666796,
          0.0004542786336969584,
          0.000822456378955394,
          0.000946786894928664,
          0.0008712111157365143,
          0.001145060989074409,
          0.0009604573133401573,
          0.0010748952627182007,
          0.001367405871860683,
          0.003577757626771927,
          0.0008226241916418076,
          0.0011859661899507046,
          0.0022940339986234903
        ],
        [
          0.003364421194419265,
          0.0063584246672689915,
          0.001675095409154892,
          0.0045082359574735165,
          0.0035201048012822866,
          0.0007111753802746534,
          0.0006160361226648092,
          0.0008142478764057159,
          0.0007694855448789895,
          0.0004160343378316611,
          0.0005027625593356788,
          0.000489870086312294,
          0.0006809295155107975,
          0.00032462889794260263,
          0.000472761137643829,
          0.0005750636919401586,
          0.0008893914055079222,
          0.0003859603020828217,
          0.0004553862672764808,
          0.0005003841943107545,
          0.00032512075267732143,
          0.0009392529609613121,
          0.0002860544773284346,
          0.0006569470860995352
        ],
        [
          0.00379077042452991,
          0.002765471348538995,
          0.0007562116370536387,
          0.0016265446320176125,
          0.001675025443546474,
          0.00039630194078199565,
          0.0004348257789388299,
          0.0004665249725803733,
          0.00047514226753264666,
          0.00027912293444387615,
          0.00039616203866899014,
          0.00024142458278220147,
          0.00014388539420906454,
          0.00024409759498666972,
          0.00045436396612785757,
          0.00016394711565226316,
          0.0005253830458968878,
          0.00015366720617748797,
          0.000297980586765334,
          0.0001368092343909666,
          0.0001878015900729224,
          0.0003806196909863502,
          0.0001257632247870788,
          0.00043695070780813694
        ],
        [
          0.004335685167461634,
          0.002368238056078553,
          0.0009321353281848133,
          0.0031709468457847834,
          0.000874206714797765,
          0.0007974389009177685,
          0.00046749901957809925,
          0.0003907029749825597,
          0.0005366122350096703,
          0.00027951880474574864,
          0.0006164219812490046,
          0.00017378795018885285,
          0.00012756424257531762,
          0.00019444325880613178,
          0.00022048487153369933,
          0.00021610512339975685,
          0.0007837096345610917,
          0.0003308498708065599,
          0.00046946099610067904,
          0.0002631403040140867,
          0.00015349806926678866,
          0.00046772611676715314,
          0.0003172562865074724,
          0.0006043341127224267
        ],
        [
          0.01025721151381731,
          0.00495621282607317,
          0.0020255413837730885,
          0.0034610654693096876,
          0.001072836690582335,
          0.0006576738669537008,
          0.0010183948324993253,
          0.0004672103968914598,
          0.0006185947568155825,
          0.000703937781509012,
          0.0008406485430896282,
          0.00035040220245718956,
          0.0002869893505703658,
          0.0003984014329034835,
          0.0007759440341033041,
          0.0005182673339731991,
          0.00200274889357388,
          0.0003387152682989836,
          0.0003143920039292425,
          0.0003007377963513136,
          0.00019229207828175277,
          0.0007047991384752095,
          0.0003886782506015152,
          0.0007847976521588862
        ],
        [
          0.003708688775077462,
          0.0021564338821917772,
          0.0011440368834882975,
          0.001159761450253427,
          0.0005225593340583146,
          0.00029030308360233903,
          0.0003494816191960126,
          0.00021225278032943606,
          0.0010472384747117758,
          0.00026174791855737567,
          0.0009322140831500292,
          0.00020616558322217315,
          0.0003352134954184294,
          0.000617531593888998,
          0.0006788462051190436,
          0.00044984850683249533,
          0.0010720676509663463,
          0.0003784398140851408,
          0.00010030967678176239,
          0.00029311716207303107,
          6.971086986595765e-05,
          0.0009509535157121718,
          0.000521165260579437,
          0.0007454812875948846
        ],
        [
          0.006031833589076996,
          0.004870609380304813,
          0.00219519785605371,
          0.0020555576775223017,
          0.004171330016106367,
          0.0007193724159151316,
          0.0005212583928368986,
          0.0007276702672243118,
          0.0010376076679676771,
          0.0015884003369137645,
          0.0030345160048455,
          0.0008976807002909482,
          0.0018660760251805186,
          0.0009034417453221977,
          0.0021549896337091923,
          0.0017855508485808969,
          0.0021134528797119856,
          0.0013947361148893833,
          0.000807933509349823,
          0.0009253467433154583,
          0.00015219936904031783,
          0.00248161144554615,
          0.0006302209221757948,
          0.0005149241187609732
        ],
        [
          0.003520738100633025,
          0.006159872282296419,
          0.0016666679875925183,
          0.0027500195428729057,
          0.006358347367495298,
          0.0014011635212227702,
          0.00044757899013347924,
          0.0010736590484157205,
          0.0014325492084026337,
          0.0028568406123667955,
          0.004662550054490566,
          0.0005983087467029691,
          0.0016363742761313915,
          0.0003388503100723028,
          0.001873424625955522,
          0.0014816573821008205,
          0.0016707642935216427,
          0.001060362672433257,
          0.00043717180960811675,
          0.0026810842100530863,
          0.0002619003353174776,
          0.006879811640828848,
          0.0011318965116515756,
          0.0010750537039712071
        ],
        [
          0.0022510166745632887,
          0.003285661106929183,
          0.002431108383461833,
          0.0022729404736310244,
          0.007195080164819956,
          0.0011598794953897595,
          0.0011425374541431665,
          0.0011888517765328288,
          0.0034574305173009634,
          0.003562757046893239,
          0.008379380218684673,
          0.001272892695851624,
          0.002410521497949958,
          0.001262372825294733,
          0.005293373018503189,
          0.004335356876254082,
          0.0038129668682813644,
          0.003110250225290656,
          0.0022609722800552845,
          0.007336024194955826,
          0.0015067263739183545,
          0.007566435728222132,
          0.002842637011781335,
          0.004564680624753237
        ],
        [
          0.0034374308306723833,
          0.0035037470515817404,
          0.0014199543511494994,
          0.002372049493715167,
          0.002885352587327361,
          0.0003751548647414893,
          0.0004552363825496286,
          0.0004518927016761154,
          0.0043631852604448795,
          0.0013846816727891564,
          0.005246838554739952,
          0.0013661570847034454,
          0.0016372624086216092,
          0.0009497125283814967,
          0.004998018499463797,
          0.0037977935280650854,
          0.002477669157087803,
          0.0024400835391134024,
          0.0015885691391304135,
          0.004903531167656183,
          0.0008169922512024641,
          0.007516616955399513,
          0.0016937431646510959,
          0.0018898275448009372
        ],
        [
          0.00321240839548409,
          0.0025255715008825064,
          0.0008376449695788324,
          0.004257096443325281,
          0.0033616749569773674,
          0.0005134267266839743,
          0.0006749822641722858,
          0.000353542942320928,
          0.011023244820535183,
          0.0008883114787749946,
          0.0032849262934178114,
          0.00039073789957910776,
          0.0009639396448619664,
          0.0007289635832421482,
          0.0029757635202258825,
          0.0022990964353084564,
          0.0015341759426519275,
          0.0011851335875689983,
          0.0006404684972949326,
          0.002156846458092332,
          0.0007606078870594501,
          0.004686939995735884,
          0.0013201580150052905,
          0.001147266710177064
        ],
        [
          0.002194419503211975,
          0.003545510582625866,
          0.0011460419045761228,
          0.0072370958514511585,
          0.003946751821786165,
          0.001573139219544828,
          0.0008853764738887548,
          0.0008168797357939184,
          0.016222309321165085,
          0.0014699321473017335,
          0.0063998084515333176,
          0.001685396651737392,
          0.0033782266546040773,
          0.0007119567017070949,
          0.0055515035055577755,
          0.005753437522798777,
          0.003762061009183526,
          0.0017642825841903687,
          0.0019252494676038623,
          0.0026699109002947807,
          0.0022773065138608217,
          0.008729604072868824,
          0.003184475703164935,
          0.0021453932859003544
        ],
        [
          0.003983583301305771,
          0.004245315678417683,
          0.001200413447804749,
          0.006223063450306654,
          0.0038283821195364,
          0.0016864353092387319,
          0.0010251827770844102,
          0.0004602234112098813,
          0.02146558277308941,
          0.0015874322270974517,
          0.008448749780654907,
          0.000656030373647809,
          0.0027111254166811705,
          0.0005906951846554875,
          0.007298103999346495,
          0.007047331426292658,
          0.003280035452917218,
          0.001448515453375876,
          0.0010430222610011697,
          0.001743533299304545,
          0.0006750566535629332,
          0.009427879936993122,
          0.0028537691105157137,
          0.002045206492766738
        ],
        [
          0.004721120465546846,
          0.0028324685990810394,
          0.0007068687118589878,
          0.003702655667439103,
          0.002700944198295474,
          0.0010256236419081688,
          0.0014323694631457329,
          0.0005962132709100842,
          0.006925647612661123,
          0.0013270530616864562,
          0.0013470357516780496,
          0.0008141322177834809,
          0.001354984357021749,
          0.0003235026670154184,
          0.0011836870107799768,
          0.0024590122047811747,
          0.00206209858879447,
          0.001891250372864306,
          0.0011675363639369607,
          0.0009890032233670354,
          0.0005136513500474393,
          0.003696565283462405,
          0.0020087731536477804,
          0.0022438063751906157
        ]
      ],
      "maintained_gapped": [
        [
          0.007983035407960415,
          0.0006982525810599327,
          0.0013342959573492408,
          0.0009822818683460355,
          0.0003276065399404615,
          0.0010826830985024571,
          0.0020418872591108084,
          0.0007394530694000423,
          0.0006188160041347146,
          0.0006471833330579102,
          0.001082316623069346,
          0.0008291865815408528,
          0.00048213673289865255,
          0.0009703596588224173,
          0.0019276193343102932,
          0.0012754822382703424,
          0.0016271847998723388,
          0.0018129873787984252,
          0.002187571721151471,
          0.001742750871926546,
          0.001161824562586844,
          0.0024209972470998764,
          0.0010001611663028598,
          0.0032117764931172132
        ],
        [
          0.003366865450516343,
          0.0029211407527327538,
          0.0018428326584398746,
          0.0011044662678614259,
          0.0005658979644067585,
          0.0029081106185913086,
          0.0033723681699484587,
          0.001198800397105515,
          0.0005021178512834013,
          0.0008656536228954792,
          0.0008703778148628771,
          0.0018078546272590756,
          0.000672919733915478,
          0.0009330807370133698,
          0.001390862395055592,
          0.0022928400430828333,
          0.0008852432365529239,
          0.0017645703628659248,
          0.00151011161506176,
          0.003089999547228217,
          0.0015605740481987596,
          0.0011937395902350545,
          0.0019346275366842747,
          0.00403584074229002
        ],
        [
          0.004459843039512634,
          0.003021717770025134,
          0.002590907970443368,
          0.0020193562377244234,
          0.000775215623434633,
          0.001585591584444046,
          0.0018628082470968366,
          0.001530517009086907,
          0.0017525943694636226,
          0.0005332743166945875,
          0.0004839644825551659,
          0.0009976212168112397,
          0.0006870093639008701,
          0.0011063908459618688,
          0.002585225272923708,
          0.0007386549841612577,
          0.0007911456632427871,
          0.0016445714281871915,
          0.00228272401727736,
          0.0012627571122720838,
          0.0028993955347687006,
          0.002995062619447708,
          0.002009693766012788,
          0.0037903159391134977
        ],
        [
          0.005274275783449411,
          0.000920296588446945,
          0.001670059747993946,
          0.0010964079992845654,
          0.0007460896740667522,
          0.00035896210465580225,
          0.0012786384904757142,
          0.00025535194436088204,
          0.0002541349094826728,
          0.0005645268247462809,
          0.0006317461375147104,
          0.0003868409257847816,
          0.00031046432559378445,
          0.00043344442383386195,
          0.0013373340480029583,
          0.0005046046571806073,
          0.000900621060281992,
          0.0005232395487837493,
          0.0007186417933553457,
          0.0005351362051442266,
          0.00036345922853797674,
          0.0016327620251104236,
          0.00030608574161306024,
          0.0007046085665933788
        ],
        [
          0.0035220689605921507,
          0.00027198714087717235,
          0.0009113228297792375,
          0.0002002448309212923,
          0.0001279796560993418,
          0.00022135167091619223,
          0.00048268059617839754,
          8.484406862407923e-05,
          7.316990377148613e-05,
          0.0002334726304979995,
          0.00017000053776428103,
          0.00019957520999014378,
          0.00013327342458069324,
          0.00013086333638057113,
          9.440854046260938e-05,
          0.0001485919492552057,
          0.0005942481220699847,
          0.0002478297974448651,
          0.00020827531989198178,
          0.00015050228103064,
          0.0001522060192655772,
          0.00026548738242127,
          0.0001696728722890839,
          0.00031380707514472306
        ],
        [
          0.005150748882442713,
          0.00023509857419412583,
          0.0009432398364879191,
          0.00031833205139264464,
          9.905781917041168e-05,
          0.0002539912529755384,
          0.000582513923291117,
          6.28744819550775e-05,
          0.00018850290507543832,
          0.0002703694917727262,
          0.0002586990885902196,
          0.0001400946784997359,
          8.329059346579015e-05,
          0.0001170767136500217,
          9.599382610758767e-05,
          0.0001449509582016617,
          0.0011407941346988082,
          0.00032576543162576854,
          0.0002852616598829627,
          0.0004699936544056982,
          0.00030721144867129624,
          0.0004931149887852371,
          0.00031620831578038633,
          0.00046700378879904747
        ],
        [
          0.009713814593851566,
          0.0007278407574631274,
          0.00222799857147038,
          0.0007372164982371032,
          0.00019197391520719975,
          0.00029111167532391846,
          0.0009275137563236058,
          0.00019945770327467471,
          0.00013486342504620552,
          0.00044942484237253666,
          0.0004207358288113028,
          0.00020540296100080013,
          0.000246676238020882,
          0.0005721020861528814,
          0.00040146615356206894,
          0.000416566472267732,
          0.0019390714587643743,
          0.0006641991785727441,
          0.0003552972339093685,
          0.00022680616530124098,
          0.000798764347564429,
          0.000747208425309509,
          0.0006228596321307123,
          0.0007929993444122374
        ],
        [
          0.0039299544878304005,
          0.0004199275281280279,
          0.0013830711832270026,
          0.000700945733115077,
          0.0001809353707358241,
          0.00015031931980047375,
          0.0003195475146640092,
          7.694496162002906e-05,
          6.224677781574428e-05,
          0.00024357302754651755,
          0.0005519589758478105,
          0.00017974624643102288,
          0.00013863370986655354,
          0.00046379282139241695,
          0.0004907334805466235,
          0.00050738436402753,
          0.0013647855957970023,
          0.0019126427359879017,
          0.00011360643111402169,
          0.00028709182515740395,
          0.0006932359538041055,
          0.000959946250077337,
          0.0010299558052793145,
          0.001245509018190205
        ],
        [
          0.005978820379823446,
          0.0014105966547504067,
          0.0025851766113191843,
          0.001367120654322207,
          0.0017499420791864395,
          0.000202518145670183,
          0.0004519356007222086,
          0.0002191543608205393,
          0.00013482870417647064,
          0.002332335105165839,
          0.0030283965170383453,
          0.0007838799501769245,
          0.0007552585448138416,
          0.0010139752412214875,
          0.0011863374384120107,
          0.0015895020915195346,
          0.002543276408687234,
          0.005621079355478287,
          0.00045596063137054443,
          0.0005391094018705189,
          0.0003660068323370069,
          0.0021498764399439096,
          0.0007395066786557436,
          0.0014655593549832702
        ],
        [
          0.004613952711224556,
          0.002714338945224881,
          0.0018187194364145398,
          0.0018342435359954834,
          0.009091107174754143,
          0.000409290922107175,
          0.0005850035813637078,
          0.0002379875077167526,
          0.00014242615725379437,
          0.004111951682716608,
          0.007230285555124283,
          0.0009548855014145374,
          0.0011118024121969938,
          0.0005796553450636566,
          0.0010884079383686185,
          0.0009848215850070119,
          0.0016495807794854045,
          0.004226094577461481,
          0.0001863454090198502,
          0.002165785524994135,
          0.00020434701582416892,
          0.007380140945315361,
          0.0009239837527275085,
          0.0027637972962111235
        ],
        [
          0.0018942239694297314,
          0.0020787448156625032,
          0.0021068223286420107,
          0.0013428580714389682,
          0.0025961180217564106,
          0.00020072686311323196,
          0.0013226763112470508,
          0.0002480997354723513,
          0.00044309033546596766,
          0.0031994974706321955,
          0.005516947712749243,
          0.0012824414297938347,
          0.0016635390929877758,
          0.0009309909655712545,
          0.0011092706117779016,
          0.002290978329256177,
          0.0032109960447996855,
          0.009518367238342762,
          0.0005035506910644472,
          0.002468791091814637,
          0.0007589159649796784,
          0.008843007497489452,
          0.0028686244040727615,
          0.004647575318813324
        ],
        [
          0.003027175320312381,
          0.0024822428822517395,
          0.0012325834250077605,
          0.0013853312702849507,
          0.0016313828527927399,
          0.0002947384782601148,
          0.0012393194483593106,
          0.00015951809473335743,
          0.00026181695284321904,
          0.0038683132734149694,
          0.0029061848763376474,
          0.001573355053551495,
          0.0022128841374069452,
          0.0012307441793382168,
          0.0020789664704352617,
          0.00270673050545156,
          0.0018606457160785794,
          0.005608551669865847,
          0.0004551005258690566,
          0.001331630628556013,
          0.0009143032948486507,
          0.006219408940523863,
          0.0019520102068781853,
          0.0030613329727202654
        ],
        [
          0.004258162807673216,
          0.002902360400184989,
          0.0010992888128384948,
          0.0017358079785481095,
          0.002447528764605522,
          0.00033418647944927216,
          0.0015254481695592403,
          0.00014572622603736818,
          0.00036372023168951273,
          0.003065243363380432,
          0.004544768016785383,
          0.00134878174867481,
          0.0014754271833226085,
          0.001235345029272139,
          0.0015496546402573586,
          0.001886305515654385,
          0.0015260175568982959,
          0.00424313684925437,
          0.00021613237913697958,
          0.0008465169812552631,
          0.001019668416120112,
          0.0036382682155817747,
          0.004477790091186762,
          0.002170300344005227
        ],
        [
          0.0032176105305552483,
          0.0037030812818557024,
          0.0016847978113219142,
          0.0022505363449454308,
          0.0028179532382637262,
          0.0006625244277529418,
          0.0026194145902991295,
          0.0003163345390930772,
          0.0010887846583500504,
          0.006476157810539007,
          0.004104824271053076,
          0.003368159057572484,
          0.003376525826752186,
          0.0006849623750895262,
          0.0007859831675887108,
          0.0017440784722566605,
          0.0039753299206495285,
          0.008520645089447498,
          0.00044673006050288677,
          0.002009859774261713,
          0.001412952784448862,
          0.008645382709801197,
          0.0065303985029459,
          0.003003703197464347
        ],
        [
          0.007082024123519659,
          0.0030716571491211653,
          0.0013809306547045708,
          0.0017988017061725259,
          0.002208191901445389,
          0.0006131035042926669,
          0.004260390996932983,
          0.00019286533643025905,
          0.0006641705404035747,
          0.009412960149347782,
          0.0043581267818808556,
          0.0040274434722959995,
          0.0016081510111689568,
          0.0005514179356396198,
          0.0008607287891209126,
          0.0014688594965264201,
          0.003272236557677388,
          0.004077799618244171,
          0.0006100314785726368,
          0.001807063352316618,
          0.0011095787631347775,
          0.009667844511568546,
          0.005361687857657671,
          0.002890996402129531
        ],
        [
          0.008475548587739468,
          0.0022205195855349302,
          0.0014315549051389098,
          0.0014954580692574382,
          0.0015200586058199406,
          0.0006234330940060318,
          0.002132233465090394,
          0.0003019023279193789,
          0.0007765332702547312,
          0.0027673551812767982,
          0.002788616344332695,
          0.0016341510927304626,
          0.0007734224200248718,
          0.0006428612978197634,
          0.0005727618117816746,
          0.0007335350383073092,
          0.0020501979161053896,
          0.002708137035369873,
          0.000663616752717644,
          0.001677475986070931,
          0.0013946829130873084,
          0.0060608889907598495,
          0.0031566349789500237,
          0.0031805981416255236
        ]
      ]
    },
    "herb_record_attention_percent": {
      "dense": 5.0407398492097855,
      "fresh_gapped": 5.0258733332157135,
      "maintained_gapped": 4.1264403611421585
    },
    "tv": {
      "dialogue": [
        0.09469211744183416,
        0.06070986887726678
      ],
      "herb_count": [
        0.13620615639194475,
        0.07856190475471889
      ],
      "kill_gate": [
        0.1439026402027781,
        0.07640334740604367
      ]
    },
    "replay_semantics": {
      "dialogue": [
        "correct",
        "correct",
        "wrong"
      ],
      "herb_count": [
        "correct",
        "correct",
        "wrong"
      ],
      "kill_gate": [
        "wrong",
        "wrong",
        "wrong"
      ]
    },
    "semantic_flag_scope": "Observed single historical module replays, not samples generated during the attention diagnostic and not a success-rate estimate. Dialogue pronoun error later did not reproduce stably; herb over-subtraction was repeatable. All three paths missed the kill-request compilation gate.",
    "units": "Heatmaps: per-layer attention normalized within the 24 memory/cognition records. Color clipped at 25%. TV: total variation of mean token-attention distributions mapped to identical logical positions, range 0-1. Position gaps contain no KV and do not enter the denominator."
  }
}


==> anc/prompt_recovery.json <==
{
  "source_directory": "artifact:runtime/automatic_memory_longline/20260916_full_maintained_plus1h/dialogue_probes/attention_ab_20260916",
  "source_report": "artifact:docs/affect-dialogue-understanding-first-20260916.md",
  "trajectory_report": "artifact:docs/automatic-memory-longline-20260916.md",
  "provenance": "Checked against original request, result, frozen-input and experiment JSON files. Excerpts only; no full prompts or private harness implementation included.",
  "root_logical_tokens": 11301,
  "cold_prefill": false,
  "source_journal_writes": false,
  "source_files_unchanged": true,
  "prefix_exact": true,
  "earlier_messages_equal": true,
  "affect_mtp": 1,
  "decisive_case": {
    "turn": 4,
    "module": "mind_view.g",
    "source_stem": "turn_0004_mind_view.g",
    "question": "以前风把你的纸吹散那回，是谁捡的？后来东西在谁手上？",
    "frozen_cognition_excerpt": "尹旭蹲下捡回散页，把有泥点的也拍干净，目前笔记已被收回，状态整洁。",
    "control_excerpt": "记得是我捡回散页",
    "new_excerpt": "那日是他细心捡回并替我拍净",
    "reference_actor": "Yin Xu",
    "control_actor": "Lin Qingyao",
    "new_actor": "Yin Xu",
    "control_completion_tokens": 156,
    "new_completion_tokens": 169,
    "control_red_cord_intrusion": true,
    "new_red_cord_intrusion": false
  },
  "intervention": "Only the final task varies. The revised task establishes event understanding from available memory, cognition and dialogue before explaining feelings; it does not provide the answer, add a model call or reasoning field, or change the output schema.",
  "other_pairs": [
    {
      "turn": 2,
      "module": "mind_view.g",
      "outcome": "Historical waiting-role reversal not reproduced in either arm; not counted as a demonstrated repair."
    },
    {
      "turn": 3,
      "module": "dialogue.narrative_shell",
      "outcome": "Location-owner error persists under the revised task. Dialogue prompt change was reverted."
    }
  ],
  "interpretation": "One directly reproduced binding failure is repaired on the same maintained root. Supports prompt-steerable factual access, not a general repair rate, a claim that maintenance caused the error, or a measured change in attention weights. No full downstream rerun is represented."
}

